The Simons Observatory: Dark Characterization of the Large Aperture Telescope

The Simons Observatory (SO) is a cosmic microwave background experiment composed of three 0.42 m Small Aperture Telescopes (SATs) and one 6 m Large Aperture Telescope (LAT) in the Atacama Desert of Chile. The Large Aperture Telescope Receiver (LATR) was integrated into the LAT in August 2023; however, because mirrors were not yet installed, the LATR optical chain was capped at the 4K stage. In this dark configuration we are able to characterize many elements of the instrument without contributions from atmospheric noise. Here we show this noise is below the required upper limit and its features are well described with a simple noise model. Maps produced using this noise model have properties that are in good agreement with the white noise levels of our dark data. Additionally, we show that our nominal scan strategy has a minimal effect on the noise when compared to the noise when the telescope is stationary

==> figures/mk_figures.py <==
import seaborn as sns
import matplotlib.pyplot as plt
from sotodlib import core
import sys
import numpy as np
import pandas as pd

sys.path.append("/so/home/saianeesh/code/LATR_Validation/pipelines/commissioning/")
import utils
from plotting_funcs import add_NEP

# Load data
scan = core.AxisManager.load(
    "/so/home/saianeesh/data/dark_commissioning/cmb_scans/noise_summary/noise_summary.h5"
)
stare = core.AxisManager.load(
    "/so/home/saianeesh/data/dark_commissioning/stare_data/noise_summary/noise_summary.h5"
)

# Get band msks
bp_scan = (scan.bg % 4) // 2
bp_stare = (stare.bg % 4) // 2

# # Convert
# W_to_K = np.ones(scan.dets.count)
# W_to_K[bp_scan == 0] = np.array([utils.w_to_k[tf][0] for tf in scan.tube_flavor])[
#     bp_scan == 0
# ]
# W_to_K[bp_scan == 1] = np.array([utils.w_to_k[tf][1] for tf in scan.tube_flavor])[
#     bp_scan == 1
# ]
# scan.white_noise *= W_to_K
# W_to_K_sq = (W_to_K**2)[..., None]
# scan.Pxx *= W_to_K_sq
# scan.Pxx_cm *= W_to_K_sq
# scan.Pxx_cmsub *= W_to_K_sq
#
# W_to_K = np.ones(stare.dets.count)
# W_to_K[bp_stare == 0] = np.array([utils.w_to_k[tf][0] for tf in stare.tube_flavor])[
#     bp_stare == 0
# ]
# W_to_K[bp_stare == 1] = np.array([utils.w_to_k[tf][1] for tf in stare.tube_flavor])[
#     bp_stare == 1
# ]
# stare.white_noise *= W_to_K
# W_to_K_sq = (W_to_K**2)[..., None]
# stare.Pxx *= W_to_K_sq
# stare.Pxx_cm *= W_to_K_sq
# stare.Pxx_cmsub *= W_to_K_sq

# Plot PSDs
bp_scan_labels = np.zeros(len(bp_scan), 'U64')
bp_scan_labels[bp_scan == 0] = "Scanning 90 GHz"
bp_scan_labels[bp_scan == 1] = "Scanning 150 GHz"
dat = {
    "f": np.tile(scan.freqs, scan.dets.count),
    "data": np.sqrt(scan.Pxx).ravel(),
    "bp": np.repeat(bp_scan_labels, len(scan.freqs)),
}
sns.lineplot(
    dat,
    x="f",
    y="data",
    hue="bp",
    estimator="median",
    palette=["b", "r"],
    errorbar=("pi", 68),
    n_boot=100,
    err_kws={"hatch": "|"},
    legend="full",
    alpha=0.4,
)
bp_stare_labels = np.zeros(len(bp_stare), 'U64')
bp_stare_labels[bp_stare == 0] = "Staring 90 GHz"
bp_stare_labels[bp_stare == 1] = "Staring 150 GHz"
dat = {
    "f": np.tile(stare.freqs, stare.dets.count),
    "data": np.sqrt(stare.Pxx).ravel(),
    "bp": np.repeat(bp_stare_labels, len(stare.freqs)),
}

sns.lineplot(
    dat,
    x="f",
    y="data",
    hue="bp",
    estimator="median",
    palette=["b", "r"],
    errorbar=("pi", 68),
    n_boot=100,
    legend="full",
    err_kws={"hatch": "-"},
    linestyle="--",
    alpha=0.4,
)
plt.xscale("log")
plt.yscale("log")
plt.xlabel("f (Hz)")
plt.ylabel("P (W/rtHz)")
plt.gca().legend().set_title('')
plt.legend(loc=3)
plt.savefig("./tod_noise/psd.pdf")
plt.close()

dat = {
    "f": np.tile(scan.freqs, scan.dets.count),
    "data": np.sqrt(scan.Pxx_cmsub).ravel(),
    "bp": np.repeat(bp_scan_labels, len(scan.freqs)),
}
sns.lineplot(
    dat,
    x="f",
    y="data",
    hue="bp",
    estimator="median",
    palette=["b", "r"],
    errorbar=("sd"),
    n_boot=100,
    err_kws={"hatch": "|"},
    legend="full",
    alpha=0.4,
)
dat = {
    "f": np.tile(stare.freqs, stare.dets.count),
    "data": np.sqrt(stare.Pxx_cmsub).ravel(),
    "bp": np.repeat(bp_stare_labels, len(stare.freqs)),
}

sns.lineplot(
    dat,
    x="f",
    y="data",
    hue="bp",
    estimator="median",
    palette=["b", "r"],
    errorbar=("sd"),
    n_boot=100,
    legend="full",
    err_kws={"hatch": "-"},
    linestyle="--",
    alpha=0.4,
)
plt.xscale("log")
plt.yscale("log")
plt.xlabel("f (Hz)")
plt.ylabel("P (W/rtHz)")
plt.gca().legend().set_title('')
plt.legend(loc=3)
plt.savefig("./tod_noise/psd_cmsub.pdf")
plt.close()

# Plot white noise
n_std = 2
plt.ticklabel_format(axis="x", style="sci", scilimits=(0, 0))
med_data = np.nanmedian(scan.white_noise)
std_data = np.nanstd(scan.white_noise)
msk = (
    (scan.white_noise < med_data + n_std * std_data)
    * (scan.white_noise > med_data - n_std * std_data)
    * (scan.white_noise > 0)
    * (scan.white_noise < 4e-4)
)
dat = {
    "data": scan.white_noise[msk],
    "bp": bp_scan[msk],
}
sns.histplot(dat, x="data", hue="bp", palette=["b", "r"], element="poly", alpha=0.1)
med_90 = np.nanmedian(scan.white_noise[(bp_scan == 0) * msk])
med_150 = np.nanmedian(scan.white_noise[(bp_scan == 1) * msk])
plt.axvline(med_90, color="b", label=f"Scanning 90 GHz, Median = {med_90:.2e}")
plt.axvline(med_150, color="r", label=f"Scanning 150 GHz, Median = {med_150:.2e}")

med_data = np.nanmedian(stare.white_noise)
std_data = np.nanstd(stare.white_noise)
msk = (
    (stare.white_noise < med_data + n_std * std_data)
    * (stare.white_noise > med_data - n_std * std_data)
    * (stare.white_noise > 0)
    * (stare.white_noise < 4e-17)
)
dat = {
    "data": stare.white_noise[msk],
    "bp": bp_stare[msk],
}
sns.histplot(
    dat,
    x="data",
    hue="bp",
    palette=["b", "r"],
    element="poly",
    linestyle="--",
    alpha=0.1,
)
med_90 = np.nanmedian(stare.white_noise[(bp_stare == 0) * msk])
med_150 = np.nanmedian(stare.white_noise[(bp_stare == 1) * msk])
plt.axvline(
    med_90, color="b", label=f"Staring 90 GHz Median = {med_90:.2e}", linestyle="--"
)
plt.axvline(
    med_150, color="r", label=f"Staring 150 GHz Median = {med_150:.2e}", linestyle="--"
)

add_NEP(False)
plt.legend(loc="upper right", prop={"size": 10})
plt.xlabel("White Noise (W/rtHz)")
plt.ylabel("Counts (detectors)")
plt.savefig("./tod_noise/white_noise.pdf")

